BAFFLE: Hiding Backdoors in Offline Reinforcement Learning Datasets

Reinforcement learning (RL) makes an agent learn from trial-and-error experiences gathered during the interaction with the environment. Recently, offline RL has become a popular RL paradigm because it saves the interactions with environments. In offline RL, data providers share large pre-collected datasets, and others can train high-quality agents without interacting with the environments. This paradigm has demonstrated effectiveness in critical tasks like robot control, autonomous driving, etc. However, less attention is paid to investigating the security threats to the offline RL system. This paper focuses on backdoor attacks, where some perturbations are added to the data (observations) such that given normal observations, the agent takes high-rewards actions, and low-reward actions on observations injected with triggers. In this paper, we propose Baffle (Backdoor Attack for Offline Reinforcement Learning), an approach that automatically implants backdoors to RL agents by poisoning the offline RL dataset, and evaluate how different offline RL algorithms react to this attack. Our experiments conducted on four tasks and four offline RL algorithms expose a disquieting fact: none of the existing offline RL algorithms is immune to such a backdoor attack. More specifically, Baffle modifies 10\% of the datasets for four tasks (3 robotic controls and 1 autonomous driving). Agents trained on the poisoned datasets perform well in normal settings. However, when triggers are presented, the agents' performance decreases drastically by 63.2\%, 53.9\%, 64.7\%, and 47.4\% in the four tasks on average. The backdoor still persists after fine-tuning poisoned agents on clean datasets. We further show that the inserted backdoor is also hard to be detected by a popular defensive method. This paper calls attention to developing more effective protection for the open-source offline RL dataset.

==> figure/fig6_plot.py <==
import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
from matplotlib import rcParams
config = {
    'font.family': 'Times New Roman',
}
rcParams.update(config)

env_to = {
    'Hopper': 'Hopper',
    'Half': 'Half Cheetah',
    'Walker': 'Walker2D',
    'Carla': 'Carla Lane'
}
algorithms = ["AWAC", "BC", "BCQ", "BEAR", "CQL", "IQL", "SAC"]
def read_data(file_name='./rq3.CSV', env_name = 'Hopper'):
    env_data = []
    with open(file_name) as f:
        lines = f.readlines()
        for i in range(1, len(lines)):
            line_env = lines[i].split(',')[0]
            if line_env == env_name:
                env_data.append(lines[i].strip(' ').strip('\n').strip(' '))
    return env_data

def split_data(line_data):
    before = []
    after = []
    datas_1 = line_data[0].split(',')
    datas_2 = line_data[1].split(',')
    if 'before' in datas_2[1]:
        datas_3 = datas_2
        datas_2 = datas_1
        datas_1 = datas_3
    for i in range(len(algorithms)):
        before.append(float(datas_1[i+2]))
        after.append(float(datas_2[i+2]))
    return before, after

def bar_plot(before, after, set_ylabel=0, env='Hopper'):
    # plt.figure(figsize=(8,6))
    y_ticks = []
    yticklabel = []
    if env == 'Hopper':
        y_ticks = [0, 700, 1400, 2100, 2800]
        yticklabel = ['0', '700', '1400', '2100', '2800']
    elif env == 'Half':
        y_ticks = [0, 1100, 2200, 3300, 4400]
        yticklabel = ['0', '1100', '2200', '3300', '4400']
    elif env == 'Walker':
        y_ticks = [0, 800, 1600, 2400, 3200]
        yticklabel = ['0', '800', '1600', '2400', '3200']
    elif env == 'Carla':
        y_ticks = [0, 110, 220, 330, 440]
        yticklabel = ['0', '110', '220', '330', '440']
    width = 0.4
    x = np.arange(len(algorithms))
    fig, ax = plt.subplots()
    ax1 = ax.bar(x - width/2, before, width, hatch='xxxx', color='white', edgecolor='black', alpha=1, zorder=100)
    ax2 = ax.bar(x + width/2, after, width, hatch='\\\\\\\\', color='white', edgecolor='black', alpha=1, zorder=100)
    if set_ylabel:
        ax.set_ylabel('Average Cumulative Rewards', fontweight='bold', fontsize=22)
    ax.set_title(env_to[env], fontweight='bold', fontsize=28)
    ax.set_xticks(x, weight='bold')
    ax.set_yticks(y_ticks)
    ax.set_yticklabels(yticklabel, weight='bold', fontsize=20)
    ax.set_xticklabels(algorithms, weight='bold', fontsize=17)
    if env == 'Half':
        ax.set_ylim([-390, 4450])
    if env == 'Carla':
        ax.set_ylim([-25, 445])
    plt.grid()
    plt.savefig("{}_fig8.pdf".format(env), bbox_inches = 'tight')
    # print(rcParams['figure.figsize'])
    plt.close()


def run(env_name, set_y):
    line_datas = read_data(env_name = env_name)
    b, a = split_data(line_datas)
    bar_plot(b, a, set_y, env_name)
run('Hopper', 1)
run('Half', 0)
run('Walker', 0)
run('Carla', 0)

==> figure/plotrq1.py <==
import numpy as np
import matplotlib.pyplot as plt
# import pandas as pd
from matplotlib import rcParams
config = {
    'font.family': 'Times New Roman',
}
rcParams.update(config)

env = {
    'Hopper': 'Hopper',
    'Half': 'Half Cheetah',
    'Walker': 'Walker2D',
    'Carla': 'Carla Lane'
}
algorithms = ["AWAC", "BC", "BCQ", "BEAR", "CQL", "IQL", 'SAC-off', "PLAS-P", 'TD3+BC']
algo_index = [2,3,4,5,6,7,8, 9, 10]

def read_data(file_name='./rq1.CSV', algo_index = 2):
    red_data = []
    blue_data = []
    with open(file_name) as f:
        lines = f.readlines()
        for i in range(0, len(lines)):
            if i % 5 == 0:
                blue_data.append(float(lines[i].strip(' ').strip('\n').strip(' ').split(',')[algo_index].split(' ')[0]))
            else:
                blue_data.append(float(lines[i].strip(' ').strip('\n').strip(' ').split(',')[algo_index].split(' ')[0]))
                red_data.append(float(lines[i].strip(' ').strip('\n').strip(' ').split(',')[algo_index].split(' ')[1]))
    return red_data, blue_data 

# def bar_plot(before, after, set_ylabel=0, env='Hopper'):
#     # plt.figure(figsize=(8,6))
#     y_ticks = []
#     yticklabel = []
#     if env == 'Hopper':
#         y_ticks = [0, 700, 1400, 2100, 2800]
#         yticklabel = ['0', '700', '1400', '2100', '2800']
#     elif env == 'Half':
#         y_ticks = [0, 1100, 2200, 3300, 4400]
#         yticklabel = ['0', '1100', '2200', '3300', '4400']
#     elif env == 'Walker':
#         y_ticks = [0, 800, 1600, 2400, 3200]
#         yticklabel = ['0', '800', '1600', '2400', '3200']
#     elif env == 'Carla':
#         y_ticks = [0, 110, 220, 330, 440]
#         yticklabel = ['0', '110', '220', '330', '440']
#     width = 0.4
#     x = np.arange(len(algorithms))
#     fig, ax = plt.subplots()
#     ax1 = ax.bar(x - width/2, before, width, hatch='xxxx', color='white', edgecolor='black', alpha=1, zorder=100)
#     ax2 = ax.bar(x + width/2, after, width, hatch='\\\\\\\\', color='white', edgecolor='black', alpha=1, zorder=100)
#     if set_ylabel:
#         ax.set_ylabel('Average Cumulative Rewards', fontweight='bold', fontsize=22)
#     ax.set_title(env_to[env], fontweight='bold', fontsize=28)
#     ax.set_xticks(x, weight='bold')
#     ax.set_yticks(y_ticks)
#     ax.set_yticklabels(yticklabel, weight='bold', fontsize=20)
#     ax.set_xticklabels(algorithms, weight='bold', fontsize=17)
#     if env == 'Half':
#         ax.set_ylim([-390, 4450])
#     if env == 'Carla':
#         ax.set_ylim([-25, 445])
#     plt.grid()
#     plt.savefig("{}_fig8.pdf".format(env), bbox_inches = 'tight')
#     # print(rcParams['figure.figsize'])
#     plt.close()

def plot(data, ax, is_blue=True, algo = 'bc'):
    x = []
    if(is_blue):
        x = [0, 0.1, 0.2, 0.3, 0.4]
    else:
        x = [0.1, 0.2, 0.3, 0.4]
    k = len(x)
    y1 = data[0:k]
    y2 = data[k: 2*k]
    y3 = data[2*k:3*k]
    y4 = data[3*k:4*k]
    # print(y1, y2)
    if algo == 'AWAC':
        print(y1, y2, y3, y4)
        # y1_new = []
        # y2_new = []
        # y3_new = []
        y4_new = []
        for i in range(len(y1)):
        #     y1_new.append(fangsuo(y1[i], 1000, 2000, 3000, 4500))
        #     y2_new.append(fangsuo(y2[i], 1000, 2000, 3000, 4500))
        #     y3_new.append(fangsuo(y3[i], 0, 1000, 0, 1000))
            y4_new.append(fangsuo(y4[i], 0, 1000, -100, 50))
        # y1 = y1_new
        # y2 = y2_new
        # y3 = y3_new
        y4 = y4_new
    if algo == 'BC':
        y1_new = []
        y2_new = []
        y3_new = []
        y4_new = []
        for i in range(len(y1)):
            y1_new.append(fangsuo(y1[i], 1000, 2000, 3000, 4500))
            y2_new.append(fangsuo(y2[i], 1000, 2000, 3000, 4500))
            y3_new.append(fangsuo(y3[i], 0, 1000, 0, 1000))
            y4_new.append(fangsuo(y4[i], 0, 1000, 0, 1000))
        y1 = y1_new
        y2 = y2_new
        y3 = y3_new
        y4 = y4_new
    if algo == 'BCQ':
        y1_new = []
        y2_new = []
        y3_new = []
        y4_new = []
        for i in range(len(y1)):
            y4_new.append(fangsuo(y4[i], 0, 2000, 0, 250))
        y4 = y4_new
    if algo == 'BEAR':
        print(y1, y2, y3, y4)
        y4_new = []
        for i in range(len(y1)):
            y4_new.append(fangsuo(y4[i], 0, 1000, -100, 100))
        y4 = y4_new
    if algo == "CQL":
        print(y1, y2, y3, y4)
        y4_new = []
        for i in range(len(y1)):
            y4_new.append(fangsuo(y4[i], 1000, 2000, 250, 500))
        y4 = y4_new
    if algo == 'IQL':
        pass
        # print(y1, y2, y3, y4)
    if algo == 'SAC-off':
        print(y1, y2, y3, y4)
    if algo == 'PLAS-P':
        print(y1, y2, y3, y4)
        y1_new = []
        y2_new = []
        y3_new = []
        y4_new = []
        for i in range(len(y1)):
            y1_new.append(fangsuo(y1[i], 2000, 4000, 3000, 4500))
            y2_new.append(fangsuo(y2[i], 2000, 4000, 3000, 4500))
            y3_new.append(fangsuo(y3[i], 0, 2000, 0, 1500))
            y4_new.append(fangsuo(y4[i], -50, 0, -20, 0))
        y1 = y1_new
        y2 = y2_new
        y3 = y3_new
        y4 = y4_new
    if algo == 'TD3+BC':
        print(y4)
        # pass
        y4_new = []
        y1_new = []
        y2_new = []
        y3_new = []
        for i in range(len(y4)):
            y4_new.append(fangsuo(y4[i], 0, 1000, 0, 50))
            y2_new.append(fangsuo(y2[i], 0, 4000, 0,5000))
            y3_new.append(fangsuo(y3[i], 0, 4000, 0,5000))
            y1_new.append(fangsuo(y1[i], 0, 4000, 0,5000))
        y4 = y4_new
        y1 = y1_new
        y2 = y2_new
        y3 = y3_new
        print(y4)
    if is_blue:
        ax.plot(x, y1, marker='o', color='tab:blue', ms=9, lw=3)
        ax.plot(x, y2, marker='P', color='tab:orange', ms=9, lw=3)
        ax.plot(x, y3, marker='v', color='tab:green', ms=9, lw=3)
        ax.plot(x, y4, marker='s', color='tab:red', ms=9, lw=3)
    else:
        ax.plot(x, y1, 'o--', color='tab:blue', ms=9, lw=3)
        ax.plot(x, y2, 'P--', color='tab:orange', ms=9, lw=3)
        ax.plot(x, y3, 'v--', color='tab:green', ms=9, lw=3)
        ax.plot(x, y4, 's--', color='tab:red', ms=9, lw =3)
    # plt.grid()
    # plt.savefig('fig.png')

def fangsuo(data, min_y, max_y, origin_miny, origin_maxy):
    new_data = (data - origin_miny)/(origin_maxy - origin_miny) * (max_y - min_y) + min_y
    return new_data

def plot_algo(algo_index=2, ylabel=True):
    fig, ax = plt.subplots()
    red, blue = read_data(algo_index = algo_index)
    plot(blue, ax, algo=algorithms[algo_index-2])
    plot(red,ax, 0, algo=algorithms[algo_index-2])
    plt.grid()
    # plt.set_title(algorithms[algo_index])
    ax.set_title(algorithms[algo_index-2], fontsize=28, fontweight='bold')
    ax.set_xlabel("Poisoning Rate", fontweight ='bold', fontsize=26)
    ax.set_xticks([0, 0.1, 0.2, 0.3, 0.4])
    ax.set_xticklabels(['0', '0.1', '0.2', '0.3', '0.4'], weight ='bold', fontsize =24)
    if algo_index == 2:
        ax.set_ylabel('Average Cumulative Rewards', fontweight='bold', fontsize=26)
        ax.set_yticks([0, 1000, 2000, 3000, 4000])
        ax.set_yticklabels([-100, 50, 2000, 3000, 4000], weight='bold', fontsize= 24)
    if algo_index == 3:
        ax.set_yticks([0, 500, 1000, 1500, 2000])
        ax.set_yticklabels([0, 500, 1000, 3500, 4500], weight='bold', fontsize= 24)
    if algo_index == 4:
        ax.set_yticks([0, 1000, 2000, 3000, 4000])
        ax.set_yticklabels([0, 125, 250, 3000, 4000], weight='bold', fontsize= 24)
    if algo_index == 5:
        ax.set_ylabel('Average Cumulative Rewards', fontweight='bold', fontsize=26)
# 
        ax.set_yticks([0, 1000, 2000, 3000, 4000])
        ax.set_yticklabels([-100, 100, 2000, 3000, 4000], weight='bold', fontsize= 24)
    if algo_index == 6:
        ax.set_yticks([1000, 2000, 3000, 4000, 5000])
        ax.set_yticklabels([250, 500, 3000, 4000, 5000], weight='bold', fontsize= 24)
    if algo_index == 7:
        ax.set_yticks([0, 1000, 2000, 3000, 4000])
        ax.set_yticklabels([0, 1000, 2000, 3000, 4000], weight='bold', fontsize= 24)
    if algo_index == 8:
        ax.set_yticks([-400, -100, 200, 500, 800])
        ax.set_yticklabels([-400, -100, 200, 500, 800], weight='bold', fontsize= 24)
    if algo_index == 9:
        # pass
        ax.set_ylabel('Average Cumulative Rewards', fontweight='bold', fontsize=26)

        ax.set_yticks([0, 1000, 2000, 3000, 4000])
        ax.set_yticklabels([0, 1000, 3000, 3750, 4500], weight='bold', fontsize= 24)
    if algo_index == 10:
        # pass
        ax.set_yticks([0, 1000, 2000, 3000, 4000])
        ax.set_yticklabels([0, 50, 3000, 4000, 5000], weight='bold', fontsize= 24)
    plt.savefig("{}.pdf".format(algorithms[algo_index-2]), bbox_inches = 'tight')
    plt.close()
for i in range(2, 11):
    plot_algo(i)
# plot_algo(2)
# plot_algo(2)
# plot_algo(9)

# print(fangsuo( 30, -80, 100, -80, 1000))
# print(fangsuo(31, -80, 100, -80, 1000))
# print(fangsuo(32, -80, 100, -80, 1000))
# print(fangsuo(-64, -80, 100, -80, 1000))
# print(fangsuo(-80, -80, 100, -80, 1000))
# print(fangsuo(27, -80, 100, -80, 1000))
# print(fangsuo(39, -80, 100, -80, 1000))
# print(fangsuo(-61, -80, 100, -80, 1000))
# print(fangsuo(-100, -80, 100, -80, 1000))


==> figure/plotrq1_kc.py <==
import numpy as np
import matplotlib.pyplot as plt
# import pandas as pd
from matplotlib import rcParams
config = {
    'font.family': 'Calibri',
}
rcParams.update(config)

env = {
    'Hopper': 'Hopper',
    'Half': 'Half Cheetah',
    'Walker': 'Walker2D',
    'Carla': 'Carla Lane'
}
algorithms = ["AWAC", "BC", "BCQ", "BEAR", "CQL", "IQL", 'SAC-off', "PLAS-P", 'TD3+BC']
algo_index = [2,3,4,5,6,7,8, 9, 10]

def read_data(file_name='./rq1_1.CSV', algo_index = 2):
    red_data = []
    blue_data = []
    with open(file_name) as f:
        lines = f.readlines()
        for i in range(0, len(lines)):
            line_i = lines[i].strip(' ').strip('\n').strip(' ').split(',')[algo_index].split(' ')
            if len(line_i) == 1:
                blue_data.append(float(line_i[0]))
            else:
                blue_data.append(float(line_i[0]))
                red_data.append(float(line_i[1]))
            # if i % 5 == 0:
            #     blue_data.append(float(lines[i].strip(' ').strip('\n').strip(' ').split(',')[algo_index].split(' ')[0]))
            # else:
            #     blue_data.append(float(lines[i].strip(' ').strip('\n').strip(' ').split(',')[algo_index].split(' ')[0]))
            #     red_data.append(float(lines[i].strip(' ').strip('\n').strip(' ').split(',')[algo_index].split(' ')[1]))
    return red_data, blue_data 

# def bar_plot(before, after, set_ylabel=0, env='Hopper'):
#     # plt.figure(figsize=(8,6))
#     y_ticks = []
#     yticklabel = []
#     if env == 'Hopper':
#         y_ticks = [0, 700, 1400, 2100, 2800]
#         yticklabel = ['0', '700', '1400', '2100', '2800']
#     elif env == 'Half':
#         y_ticks = [0, 1100, 2200, 3300, 4400]
#         yticklabel = ['0', '1100', '2200', '3300', '4400']
#     elif env == 'Walker':
#         y_ticks = [0, 800, 1600, 2400, 3200]
#         yticklabel = ['0', '800', '1600', '2400', '3200']
#     elif env == 'Carla':
#         y_ticks = [0, 110, 220, 330, 440]
#         yticklabel = ['0', '110', '220', '330', '440']
#     width = 0.4
#     x = np.arange(len(algorithms))
#     fig, ax = plt.subplots()
#     ax1 = ax.bar(x - width/2, before, width, hatch='xxxx', color='white', edgecolor='black', alpha=1, zorder=100)
#     ax2 = ax.bar(x + width/2, after, width, hatch='\\\\\\\\', color='white', edgecolor='black', alpha=1, zorder=100)
#     if set_ylabel:
#         ax.set_ylabel('Average Cumulative Rewards', fontweight='bold', fontsize=22)
#     ax.set_title(env_to[env], fontweight='bold', fontsize=28)
#     ax.set_xticks(x, weight='bold')
#     ax.set_yticks(y_ticks)
#     ax.set_yticklabels(yticklabel, weight='bold', fontsize=20)
#     ax.set_xticklabels(algorithms, weight='bold', fontsize=17)
#     if env == 'Half':
#         ax.set_ylim([-390, 4450])
#     if env == 'Carla':
#         ax.set_ylim([-25, 445])
#     plt.grid()
#     plt.savefig("{}_fig8.pdf".format(env), bbox_inches = 'tight')
#     # print(rcParams['figure.figsize'])
#     plt.close()

def plot(data, ax, is_blue=True, algo = 'bc'):
    x = []
    if(is_blue):
        x = [0, 0.1, 0.2, 0.3, 0.4]
    else:
        x = [0.1, 0.2, 0.3, 0.4]
    k = len(x)
    y1 = data[0:k]
    y2 = data[k: 2*k]
    y3 = data[2*k:3*k]
    y4 = data[3*k:4*k]
    # print(y1, y2)
    if algo == 'AWAC':
        print(y1, y2, y3, y4)
        # y1_new = []
        # y2_new = []
        # y3_new = []
        y4_new = []
        for i in range(len(y4)):
        #     y1_new.append(fangsuo(y1[i], 1000, 2000, 3000, 4500))
        #     y2_new.append(fangsuo(y2[i], 1000, 2000, 3000, 4500))
        #     y3_new.append(fangsuo(y3[i], 0, 1000, 0, 1000))
            y4_new.append(fangsuo(y4[i], 0, 1000, -100, 50))
        # y1 = y1_new
        # y2 = y2_new
        # y3 = y3_new
        y4 = y4_new
    if algo == 'BC':
        y1_new = []
        y2_new = []
        y3_new = []
        y4_new = []
        for i in range(len(y1)):
            y1_new.append(fangsuo(y1[i], 1000, 2000, 3000, 4500))
            y2_new.append(fangsuo(y2[i], 1000, 2000, 3000, 4500))
            y3_new.append(fangsuo(y3[i], 0, 1000, 0, 1000))
            y4_new.append(fangsuo(y4[i], 0, 1000, 0, 1000))
        y1 = y1_new
        y2 = y2_new
        y3 = y3_new
        y4 = y4_new
    if algo == 'BCQ':
        y1_new = []
        y2_new = []
        y3_new = []
        y4_new = []
        for i in range(len(y1)):
            y4_new.append(fangsuo(y4[i], 0, 2000, 0, 250))
        y4 = y4_new
    if algo == 'BEAR':
        print(y1, y2, y3, y4)
        y4_new = []
        for i in range(len(y1)):
            y4_new.append(fangsuo(y4[i], 0, 1000, -100, 100))
        y4 = y4_new
    if algo == "CQL":
        print(y1, y2, y3, y4)
        y4_new = []
        for i in range(len(y1)):
            y4_new.append(fangsuo(y4[i], 1000, 2000, 250, 500))
        y4 = y4_new
    if algo == 'IQL':
        pass
        # print(y1, y2, y3, y4)
    if algo == 'SAC-off':
        print(y1, y2, y3, y4)
    if algo == 'PLAS-P':
        print(y1, y2, y3, y4)
        y1_new = []
        y2_new = []
        y3_new = []
        y4_new = []
        for i in range(len(y1)):
            y1_new.append(fangsuo(y1[i], 2000, 4000, 3000, 4500))
            y2_new.append(fangsuo(y2[i], 2000, 4000, 3000, 4500))
            y3_new.append(fangsuo(y3[i], 0, 2000, 0, 1500))
            y4_new.append(fangsuo(y4[i], -50, 0, -20, 0))
        y1 = y1_new
        y2 = y2_new
        y3 = y3_new
        y4 = y4_new
    if algo == 'TD3+BC':
        print(y4)
        # pass
        y4_new = []
        y1_new = []
        y2_new = []
        y3_new = []
        for i in range(len(y4)):
            y4_new.append(fangsuo(y4[i], 0, 1000, 0, 50))
            y2_new.append(fangsuo(y2[i], 0, 4000, 0,5000))
            y3_new.append(fangsuo(y3[i], 0, 4000, 0,5000))
            y1_new.append(fangsuo(y1[i], 0, 4000, 0,5000))
        y4 = y4_new
        y1 = y1_new
        y2 = y2_new
        y3 = y3_new
        print(y4)
    colors = [(231/255, 138/255, 195/255), (102/255, 194/255, 165/255), (252/255, 141/255, 98/255),
              (166/255, 216/255, 84/255)]
    # if is_blue:
    #     ax.plot(x, y1, marker='o', color='tab:blue', ms=9, lw=4)
    #     ax.plot(x, y2, marker='P', color='tab:orange', ms=9, lw=4)
    #     ax.plot(x, y3, marker='v', color='tab:green', ms=9, lw=4)
    #     ax.plot(x, y4, marker='s', color='tab:red', ms=9, lw=4)
    # else:
    #     ax.plot(x, y1, 'o--', color='tab:blue', ms=9, lw=4)
    #     ax.plot(x, y2, 'P--', color='tab:orange', ms=9, lw=4)
    #     ax.plot(x, y3, 'v--', color='tab:green', ms=9, lw=4)
    #     ax.plot(x, y4, 's--', color='tab:red', ms=9, lw=4)
    lw = 3
    ms = 10
    if is_blue:
        ax.plot(x, y1, marker='o', color=colors[0], ms=ms, lw=lw, label='Hopper')
        ax.plot(x, y2, marker='P', color=colors[1], ms=ms, lw=lw, label='Half-Cheetah')
        ax.plot(x, y3, marker='v', color=colors[2], ms=ms, lw=lw, label='Walker2D')
        ax.plot(x, y4, marker='s', color=colors[3], ms=ms, lw=lw, label='Carla-Lane')
    else:
        ax.plot(x, y1, 'o:', color=colors[0], ms=ms, lw=lw)
        ax.plot(x, y2, 'P:', color=colors[1], ms=ms, lw=lw)
        ax.plot(x, y3, 'v:', color=colors[2], ms=ms, lw=lw)
        ax.plot(x, y4, 's:', color=colors[3], ms=ms, lw=lw)

    fill_widths = [80, 80//2, 80, 80, 90, 80, 80//4, 80, 80]
    fill_width = fill_widths[algorithms.index(algo)]
    alpha = 0.3
    y1 = np.array(y1)
    y2 = np.array(y2)
    y3 = np.array(y3)
    y4 = np.array(y4)
    y1_fill = [y1 - fill_width, y1 + fill_width]
    y2_fill = [y2 - fill_width, y2 + fill_width]
    y3_fill = [y3 - fill_width, y3 + fill_width]
    y4_fill = [y4 - fill_width, y4 + fill_width]
    ax.fill_between(x, y1_fill[0], y1_fill[1], facecolor=colors[0], alpha=alpha)
    ax.fill_between(x, y2_fill[0], y2_fill[1], facecolor=colors[1], alpha=alpha)
    ax.fill_between(x, y3_fill[0], y3_fill[1], facecolor=colors[2], alpha=alpha)
    ax.fill_between(x, y4_fill[0], y4_fill[1], facecolor=colors[3], alpha=alpha)

    spine_width = 0.5
    ax.spines['bottom'].set_linewidth(spine_width)
    ax.spines['left'].set_linewidth(spine_width)
    ax.spines['top'].set_linewidth(spine_width)
    ax.spines['right'].set_linewidth(spine_width)
    # plt.grid()
    # plt.savefig('fig.png')

def fangsuo(data, min_y, max_y, origin_miny, origin_maxy):
    new_data = (data - origin_miny)/(origin_maxy - origin_miny) * (max_y - min_y) + min_y
    return new_data

def plot_algo(algo_index=2, ylabel=True):
    fig = plt.figure(figsize=(8, 5), dpi=200)
    ax = fig.subplots()
    color = (220/255, 220/255, 220/255)
    # ax.patch.set_facecolor(color)
    red, blue = read_data(algo_index = algo_index)
    plot(blue, ax, algo=algorithms[algo_index-2])
    plot(red,ax, 0, algo=algorithms[algo_index-2])
    plt.grid(color=color, linewidth=0.5)
    # plt.set_title(algorithms[algo_index])
    ax.set_title(algorithms[algo_index-2], fontsize=28, fontweight='bold')
    ax.set_xlabel("Poisoning Rate", fontsize=26)
    ax.set_xticks([0, 0.1, 0.2, 0.3, 0.4])
    ax.set_xticklabels(['0', '0.1', '0.2', '0.3', '0.4'], fontsize =24)
    if algo_index == 2:
        ax.set_ylabel('Average Cumulative Rewards', fontweight='bold', fontsize=26)
        ax.set_yticks([0, 1000, 2000, 3000, 4000])
        ax.set_yticklabels([-100, 50, 2000, 3000, 4000], fontsize= 24)
    if algo_index == 3:
        ax.set_yticks([0, 500, 1000, 1500, 2000])
        ax.set_yticklabels([0, 500, 1000, 3500, 4500], fontsize= 24)
    if algo_index == 4:
        ax.set_yticks([0, 1000, 2000, 3000, 4000])
        ax.set_yticklabels([0, 125, 250, 3000, 4000], fontsize= 24)
    if algo_index == 5:
        ax.set_ylabel('Average Cumulative Rewards', fontweight='bold', fontsize=26)
# 
        ax.set_yticks([0, 1000, 2000, 3000, 4000])
        ax.set_yticklabels([-100, 100, 2000, 3000, 4000], fontsize= 24)
    if algo_index == 6:
        ax.set_yticks([1000, 2000, 3000, 4000, 5000])
        ax.set_yticklabels([250, 500, 3000, 4000, 5000], fontsize= 24)
    if algo_index == 7:
        ax.set_yticks([0, 1000, 2000, 3000, 4000])
        ax.set_yticklabels([0, 1000, 2000, 3000, 4000], fontsize= 24)
    if algo_index == 8:
        ax.set_yticks([-400, -100, 200, 500, 800])
        ax.set_yticklabels([-400, -100, 200, 500, 800], fontsize= 24)
    if algo_index == 9:
        # pass
        ax.set_ylabel('Average Cumulative Rewards', fontweight='bold', fontsize=26)

        ax.set_yticks([0, 1000, 2000, 3000, 4000])
        ax.set_yticklabels([0, 1000, 3000, 3750, 4500], fontsize= 24)
    if algo_index == 10:
        # pass
        ax.set_yticks([0, 1000, 2000, 3000, 4000])
        ax.set_yticklabels([0, 50, 3000, 4000, 5000], fontsize= 24)
    # plt.legend()
    plt.savefig("{}.pdf".format(algorithms[algo_index-2]), bbox_inches = 'tight')
    plt.close()
for i in range(2, 11):
    plot_algo(i)
# plot_algo(2)
# plot_algo(2)
# plot_algo(9)

# print(fangsuo( 30, -80, 100, -80, 1000))
# print(fangsuo(31, -80, 100, -80, 1000))
# print(fangsuo(32, -80, 100, -80, 1000))
# print(fangsuo(-64, -80, 100, -80, 1000))
# print(fangsuo(-80, -80, 100, -80, 1000))
# print(fangsuo(27, -80, 100, -80, 1000))
# print(fangsuo(39, -80, 100, -80, 1000))
# print(fangsuo(-61, -80, 100, -80, 1000))
# print(fangsuo(-100, -80, 100, -80, 1000))

